Octo-Tiger: A New, 3D Hydrodynamic Code for Stellar Mergers that uses HPX Parallelisation

OCTO-TIGER is an astrophysics code to simulate the evolution of self-gravitating and rotat-ing systems of arbitrary geometry based on the fast multipole method, using adaptive mesh refinement. OCTO-TIGER is currently optimised to simulate the merger of well-resolved stars that can be approximated by barotropic structures, such as white dwarfs or main sequence stars. The gravity solver conserves angular momentum to machine precision, thanks to a correction algorithm. This code uses HPX parallelization, allowing the overlap of work and communication and leading to excellent scaling properties, allowing for the computation of large problems in reasonable wall-clock times. In this paper, we investigate the code performance and precision by running benchmarking tests. These include simple problems, such as the Sod shock tube, as well as sophisticated, full, white-dwarf binary simulations. Results are compared to analytic solutions, when known, and to other grid based codes such as FLASH. We also compute the interaction between two white dwarfs from the early mass transfer through to the merger and compare with past simulations of similar systems. We measure OCTO-TIGERs scaling properties up to a core count of 80,000, showing excellent performance for large problems. Finally, we outline the current and planned areas of development aimed at tackling a number of physical phenomena connected to observations of transients.

==> q0.5/gnuplot.sh <==


set terminal png

set xlabel "t/P0"
P0 = (2.0*3.14159)/9.644298e-01


set output "a.png"
set ylabel "a / a_0"
plot "q0.51_poly/binary.dat" u ($1/P0):($2/9.917930e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($2/9.917930e-01) pt 5 t "ideal gas" 

set output "j.png"
set key bottom left
set ylabel "J_{orb} / J_{0,orb}"
plot "q0.51_poly/binary.dat" u ($1/P0):($4/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($4/1.897299e-01) pt 5 t "ideal gas"

set output "ja.png"
set key top right
set ylabel "J_{1} / J_{0,orb}"
plot "q0.51_poly/binary.dat" u ($1/P0):($6/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($6/1.897299e-01) pt 5 t "ideal gas"

set output "jd.png"
set key bottom left
set ylabel "J_{2} / J_{0,orb}"
plot "q0.51_poly/binary.dat" u ($1/P0):($20/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($20/1.897299e-01) pt 5 t "ideal gas"

set key top right
set output "ekina.png"
set ylabel "E_{K,1} / -({/Symbol F}_{0,sys})"
plot "q0.51_poly/binary.dat" u ($1/P0):($6/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($6/1.897299e-01) pt 5 t "ideal gas"


set key top right
set output "ekind.png"
set ylabel "E_{K,2} / -({/Symbol F}_{0,sys})"
plot "q0.51_poly/binary.dat" u ($1/P0):($23/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($23/1.897299e-01) pt 5 t "ideal gas"

set key top right
set output "einta.png"
set ylabel "E_{I,1} / -({/Symbol F}_{0,sys})"
plot "q0.51_poly/binary.dat" u ($1/P0):($11/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($11/1.897299e-01) pt 5 t "ideal gas"



set key top right
set output "eintd.png"
set ylabel "E_{I,2} / -({/Symbol F}_{0,sys})"
plot "q0.51_poly/binary.dat" u ($1/P0):($25/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($25/1.897299e-01) pt 5 t "ideal gas"

set key top right
set output "epota.png"
set ylabel "{/Symbol F}_{1} / -({/Symbol F}_{0,sys})"
plot "q0.51_poly/binary.dat" u ($1/P0):($10/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($10/1.897299e-01) pt 5 t "ideal gas"


set key top left
set output "epotd.png"
set ylabel "{/Symbol F}_{2} / -({/Symbol F}_{0,sys})"
plot "q0.51_poly/binary.dat" u ($1/P0):($24/1.897299e-01) pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($24/1.897299e-01) pt 5 t "ideal gas"



set key top left
set ylabel "(2 E_K + 2 E_I + {/Symbol F})/ -{/Symbol F}"
set output "virial.png"
plot "q0.51_poly/binary_long.dat" u ($1/P0):(abs((2*($9+$23+$11+$25)+$10+$24)/($10+$24))) pt 5  t "polytropic",\
     "q0.5/binary_long.dat"  u ($1/P0):(abs((2*($9+$23+$11+$25)+$10+$24)/($10+$24))) pt 5  t "ideal gas"

set key top right

set output "omega_sys.png"
set ylabel "{/Symbol W}_{orb} / {/Symbol W}_{0,orb}"
plot "q0.51_poly/binary.dat" u ($1/P0):($3/9.644298e-01)  pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($3/9.644298e-01)  pt 5 t "ideal gas" 

set output "omega_a.png"
set ylabel "{/Symbol W}_{1} / {/Symbol W}_{orb}"
plot "q0.51_poly/binary.dat" u ($1/P0):($6/$3/$18)  pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($6/$3/$18)  pt 5 t "ideal gas" 

set output "omega_d.png"
set ylabel "{/Symbol W}_{2} / {/Symbol W}_{orb}"
plot "q0.51_poly/binary.dat" u ($1/P0):($20/$3/$32)  pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):($20/$3/$32)  pt 5 t "ideal gas" 

 

set out "jorb_dot.png"
set ylabel "dJ_{orb}/dt / P0"
plot "q0.51_poly/drv.dat" u 1:($4)  pt 5 t "polytropic", \
     "q0.5/drv.dat"       u 1:($4)  pt 5 t "ideal gas" 

set out "jacc_dot.png"
set ylabel "dJ_{1}/dt / P0"
plot "q0.51_poly/drv.dat" u 1:($6)  pt 5 t "polytropic", \
     "q0.5/drv.dat"       u 1:($6)  pt 5 t "ideal gas" 

set out "jdon_dot.png"
set ylabel "dJ_{2}/dt / P0"
plot "q0.51_poly/drv.dat" u 1:($20)  pt 5 t "polytropic", \
     "q0.5/drv.dat"       u 1:($20)  pt 5 t "ideal gas" 

set key left

set out "Torb.png"
set ylabel "T_{z,orb}"
plot "q0.51_poly/avg.dat" u 1:(P0*$39)  pt 5 t "polytropic", \
     "q0.5/avg.dat"       u 1:(P0*$39)  pt 5 t "ideal gas" 

set key bottom
set out "Tacc.png"
set ylabel "T_{z,acc}"
plot "q0.51_poly/avg.dat" u 1:(P0*$17)  pt 5 t "polytropic", \
     "q0.5/avg.dat"       u 1:(P0*$17)  pt 5 t "ideal gas" 

set key top
set out "Tdon.png"
set ylabel "T_{z,don}"
plot "q0.51_poly/avg.dat" u 1:(P0*$31)  pt 5 t "polytropic", \
     "q0.5/avg.dat"       u 1:(P0*$31)  pt 5 t "ideal gas" 

set out "Tpct.png"
set ylabel "-T_{z,orb} / (dJ_{orb}/dt - T_{z,orb})"
plot "q0.51_poly/avgdrv.dat" u 1:(-P0*$78/($7-P0*$78))  pt 5 t "polytropic", \
     "q0.5/avgdrv.dat" u 1:(-P0*$78/($7-P0*$78))  pt 5 t "ideal gas" 


unset logscale y
set key right

set out "lzerr.png"
set ylabel "l_{z,err} / l_0"
plot "q0.51_poly/sums.dat" u  ($1/P0):($34/$20) pt 5 t "polytropic" , \
     "q0.5/sums.dat"       u  ($1/P0):($34/$20) pt 5 t "ideal gas"



set output "racc.png"
set xrange[0:17]
set key left
set ylabel "R_{acc} / a"
plot "q0.51_poly/binary.dat" u  ($1/P0):($7/$2) pt 5 t "polytropic" , \
     "q0.5/binary.dat"       u  ($1/P0):($7/$2) pt 5 t "ideal gas"

set output "dsouza.png"
set xrange[0:17]
set key left
set ylabel "R_{circ} / R_1"
plot "q0.51_poly/avgdrv.dat" u 1:((((($3/(2.0*$4) + ($11+$39)*($10+$38)/($10*$38*$6*$4*$4))*$37/$38 + 1.0 - $38/$10)**2/(1+$38/$10)))) pt 5 t "polytropic", \
	 "q0.5/avgdrv.dat" u 1:((((($3/(2.0*$4) + ($11+$39)*($10+$38)/($10*$38*$6*$4*$4))*$37/$38 + 1.0 - $38/$10)**2/(1+$38/$10)))) pt 5 t "ideal gas"

set key right
set xrange[0:22]

set output "rcom.png"

set ylabel "|R_{com}| /{/Symbol D}_{min}
plot "q0.51_poly/binary.dat" u ($1/P0):(sqrt($35*$35+$36*$36))/0.0097046 pt 5 t "polytropic", \
     "q0.5/binary.dat"       u ($1/P0):(sqrt($35*$35+$36*$36))/0.0097046 pt 5 t "ideal gas"
 
set key left
set format y "%.1e"
set output "mdot.png"
set logscale y
set ylabel "-dlog(M_{2})/dt"
plot "q0.51_poly/avgdrv.dat" u 1:(-$37/$38) pt 5 t "polytropic",\
     "q0.5/avgdrv.dat" u 1:(-$37/$38) pt 5 t "ideal gas" 


set logscale y
set yrange [1e-7:]
set output "mdot_sys.png"
set ylabel "-d(M_{1}+M_{2})/dt / M_{2}"
plot "q0.51_poly/avgdrv.dat" u 1:(-($37+$9)/$38) pt 5 t "polytropic",\
     "q0.5/avgdrv.dat" u 1:(-($37+$9)/$38) pt 5 t "ideal gas" 

set format y "%g"

set logscale y
set yrange restore
set key right

set key top left
M1 = 5.999889e-01
M2 = 2.999955e-01
M0 = M1 + M2
set output "mloss.png"
set ylabel "1 - M / M_{0}"
set yrange [1e-6:0.1]
plot "q0.51_poly/binary.dat" u ($1/P0):(1-($5+$19)/M0-1e-5-1e-6)  pt 5 t "polytropic", \
     "q0.5/binary.dat" u ($1/P0):(1-($5+$19)/M0)  pt 5 t "ideal gas"

 


